Subduction zone fault slip from seismic noise and GPS data

In Geosciences a class of phenomena that is widely studied given its real impact on human life are the tectonic faults slip. These landslides have different ways to manifest, ranging from aseismic events of slow displacement (slow slips) to ordinary earthquakes. An example of continuous slow slip event was identified in Cascadia, near the island of Vancouver (CA). This slow slip event is associated with a tectonic movements, when the overriding North America plate lurches southwesterly over the subducting Juan de Fuca plate. This region is located down-dip the seismogenic rupture zone, which has not been activated since 1700s but has been cyclically loaded by the slow slip movement. This fact requires some attention, since slow slip events have already been reported in literature as possible triggering factors for earthquakes. Nonetheless, the physical models to describe the slow slip events are still incomplete, which restricts the detailed knowledge of the movements and the associated tremor. In the original paper, the strategy adopted by the authors to address the limitation of the current models for the slow slip events was to use Random Forest machine learning algorithm to construct a model capable to predict GPS displacement measurement from the continuous seismic data. This investigation is sustained in the fact that the statistical features of the seismic data are a fingerprint of the fault displacement rate. Therefore, predicting GPS data from seismic data can make GPS measurements a proxy for investigating the fault slip physics and, additionally, correlate this slow slip events with associated tremors that can be studied in laboratory. The purpose of this report is to expose the methodology adopted by the authors and try to reproduce their results as coherent as possible with the original work.

==> construct_the_matrix.py <==
## CREATING A DATA FRAME

# The strategy used here is the following:
# create a data frame of NaN elements in which the rows
# corresponds to the dates,
# the first 120 columns are the features,
# and the 121th columns is the target
# (i.e., the GPS data)

stat1 = pd.read_csv('/Users/Jose/Desktop/Big_Data/Stations.csv', names = ['stations'])

list_of_station = []

for i in stat1.values.tolist():
    list_of_station.append(i[0])

dates = []

for i in datelist:
    datetime_form = i.date()
    strform = datetime_form.strftime("%Y-%m-%d")
    dates.append(strform)

features = list()

for i in list_of_station: # construct the columns of the data frame
  for j in range(8,13):  
    features.append('kurtosis_'+ str(i) +'_Band{}-{}Hz'.format(j,j+1))
for i in list_of_station:
  for j in range(8,13):
    features.append('var_'+ str(i) +'_Band{}-{}Hz'.format(j,j+1))
for i in list_of_station:
  for j in range(8,13):
    features.append('skew_'+ str(i) +'_Band{}-{}Hz'.format(j,j+1))
for i in list_of_station:
  for j in range(8,13):
    features.append('ValRan_'+ str(i) +'_Band{}-{}Hz'.format(j,j+1))

feat_matrix = np.empty((len(dates),len(features))) 
feat_matrix[:] = np.nan

# feat_matrix is the matrix with NaN element
# The next step is to fill up this matrix with values 

==> construct_the_matrix_2.py <==
from obspy import read # obspy is the package used to access the seismic data (.mseed files)
from obspy import *
import matplotlib.pyplot as plt # to plot everything
from scipy.stats import kurtosis, skew  # for statistical calculations

df = pd.DataFrame(feat_matrix, columns = features, index=dates)

dir = '/Users/Jose/Desktop/Big_Data/Seismic_2010_2020'
df2 = df.copy()

for i in os.listdir(dir):
    try:
        st = read('{}/{}'.format(dir,i))
    except:
        pass
    else:
        st.detrend('linear')
        st.detrend('demean')  
    
        for j in range(len(st)):
            if st[j].stats.channel == 'BHE':
                tr = st[j]        
                date = str(tr.stats.starttime)[0:10]
                name = str(tr.stats.station)        
                for i in range(8,13):
                    filt = tr.copy()
                    filt.filter(type='bandpass',freqmin=i, freqmax=i+1)
                    #
                    col_kurt = 'kurtosis_' + name + '_Band{}-{}Hz'.format(i,i+1)
                    df2.loc[str(date),str(col_kurt)] = kurtosis(filt.data)
                    #
                    col_var = 'var_' + name + '_Band{}-{}Hz'.format(i,i+1)
                    df2.loc[str(date),str(col_var)] = np.var(filt.data)
                    #
                    col_vr = 'ValRan_' + name + '_Band{}-{}Hz'.format(i,i+1)
                    df2.loc[str(date),str(col_vr)] = np.ptp(filt.data)
                    #
                    col_sk = 'skew_' + name + '_Band{}-{}Hz'.format(i,i+1)
                    df2.loc[str(date),str(col_sk)] = skew(filt.data) 
                    
# Now that we finished to fill up the matrix with features values
# we need to do the same with GPS data

==> construct_the_matrix_3.py <==
# Creating the empty data frame for GPS data

for i in os.listdir(): # to get the station's  names
  station_name = os.path.splitext(i)[0]  
  stations.append(station_name)

start = datetime(2010,1,1,0,0,0)
end = datetime(2020,9,30,0,0,0)
datelist = pd.date_range(start, end)

feat_matrix = np.empty((len(datelist),len(stations)))
feat_matrix[:] = np.nan

df = pd.DataFrame(feat_matrix, columns = stations)

df.insert(0,'Datetime',datelist) # insert the column with dates

for i in range(len(df)):
  df['Datetime'][i] = str(df['Datetime'][i]) # tranform the dates into strings
  
 filepath = '/Users/Jose/Desktop/Big_Data/GPS'

 # for each file in the directory
 # open the GPS data, calculate the total horizontal component
 # and fill up this value in the correct position
 # at the GPS data frame

for file in os.listdir():
    df_stat = pd.read_csv('{}/{}'.format(filepath, file), header = 8)
    filename = os.path.splitext(file)[0]
    for i in range(len(df_stat)):
        df_stat['Datetime'][i]  = datetime.strptime(df_stat['Datetime'][i][0:10], '%Y-%m-%d')
        df_stat['Datetime'][i]  = str(df_stat['Datetime'][i])
    df_stat.columns = df_stat.columns.str.replace(' ','_')
  
    df_stat['tot_comp'] = df_stat['_delta_N']+df_stat['_delta_E']

    for i in range(len(df_stat)):
        elem = df_stat['Datetime'][i]
        if elem in df.Datetime.values:
            ind1 = df.loc[df.isin([str(elem)]).any(axis=1)].index.tolist()[0]
            ind2 = df_stat.loc[df_stat.isin([str(elem)]).any(axis=1)].index.tolist()[0]
            df[filename][ind1] = df_stat['tot_comp'][ind2]


==> construct_the_matrix_4.py <==
# Now we have two data frames:
# one with GPS data and the other
# with the seismic data features.
# The procedure adopted here was:
# for each GPS station, create a new data frame
# with the 120 columns containing the features
# and the 121th column with the GPS (target) data
# and save it as a csv file

for i in stations:
    df_final = df2.copy()
    df_final.insert(len(df_final.keys()), i,df[i].tolist())
    df_final.to_csv('/Users/Jose/Desktop/{}_df.csv'.format(i))
    
# Now that we have the final matrix (features + target) for each GPS station
# We can proceed with the cleaning process and machine learning algorithm implementation


import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
import datetime
from sklearn.model_selection import train_test_split
from sklearn.ensemble import RandomForestRegressor

# import the csv file just exported
sta1= pd.read_csv('/Users/Jose/Desktop/Big_Data/ALBH_df.csv')

# exclude the columns of stations GHNB, GOBB and SNB
# (deactivated / with lots of missing days)
sta1 = sta1.loc[:,~sta1.columns.str.contains('GHNB')]
sta1 = sta1.loc[:,~sta1.columns.str.contains('GOBB')]
sta1 = sta1.loc[:,~sta1.columns.str.contains('SNB')]

# drop rows that contains NaN elements
# These NaN elements are related with
# missing days from both GPS and/or seismic stations, 
# corrupted files that couldn't be download, etc
sta1 = sta1.dropna(axis = 0)

sta1 = sta1.rename(columns = {'Unnamed: 0': 'Dates'})

#create a list with the name of the features
features_list = list(sta1.keys().tolist())






==> download_GPS_1.py <==
#### DOWNLOAD GPS DATA ####

gps_ser = 'https://web-services.unavco.org/gps/metadata/sites/v1?'
minlat = 'minlatitude=47.9&'
maxlat = 'maxlatitude=49.9&'
minlong= 'minlongitude=-125.4&'
maxlong = 'maxlongitude=-123.4&'
rest = 'starttime=&endtime=&summary=false'

url = gps_ser + minlat + maxlat + minlong + maxlong + rest

response = requests.get(url,headers={'accept': 'application/json'}) 

data = response.json()

station_names=[]

for i in range(len(data)):
    ls = list(data[i].values())
    station_names.append(ls[0])

station_names=sorted(set(station_names))

print(station_names)


for i in range(len(station_names)):
    part1 = 'https://web-services.unavco.org/gps/data/position/{}'.format(station_names[i])
    part2 = '/v3?analysisCenter=cwu&referenceFrame=nam14&'
    part3 = 'starttime=&endtime=&report=short&dataPostProcessing=Uncleaned&'
    part4 = 'refCoordOption=from_analysis_center'
    url = part1 + part2 + part3 + part4
    response_station = requests.get(url)
    export = '/Users/Jose/Desktop/Big_Data/GPS/{}.csv'.format(station_names[i])
    with open(export,'w') as f:
        writer = csv.writer(f)
        for line in response_station.iter_lines():
            writer.writerow(line.decode('utf-8').split(','))



==> download_seismic_1.py <==
# DOWNLOADING SEISMIC DATA

import requests # for r requesting data from urls using Pyhton
import json # to read/manipulate json files
from lxml import objectify # to turn xml file content into Python objects                         
from io import BytesIO # also to turn xml file content into Python objects                              
import pandas as pd # to represent and manipulate data as data frames
import numpy as np # the classic numpy
import csv # to save .csv files from GPS stations
import os # to interact with directories
import datetime # to work with dates

url_1 = 'http://service.iris.edu/fdsnws/station/1/query?cha=HHE&starttime=2010-01-01'
url_2 = '&endtime=2020-09-30&level=station&format=xml&lat=48.900&lon=-123.900&'
url_3 = 'minradius=0.0&maxradius=0.600&includecomments=true&nodata=404'

url = url_1 + url_2 + url_3

response = requests.get(url,headers={'accepted':'application/xml'})

ob = objectify.parse(BytesIO(response.content))

root = ob.getroot()

data = [] 

for i in root.getchildren():
    for j in i.getchildren():
        data.append(j.attrib) 

data = list(filter(None,data))




==> download_seismic_2.py <==
data2 = []

for i in range(len(data)): 
    json_acceptable_string = str(data[i]).replace("'", "\"") 
    data2.append(json_acceptable_string) 

for i in range(len(data2)):
    data2[i] = json.loads(data2[i])

df = pd.DataFrame(data2)
df = df.dropna(subset=['code'])
df = df.reset_index(drop=True)

start = datetime.datetime(2010, 1, 1)

end = datetime.datetime(2020, 9, 30)

# In column 'endDate' all stations with non NaN
# have been set out of order before 30/09/2020
# therefore they should not be included

for i in range(len(df)):
    df['startDate'][i] = datetime.datetime.strptime(df['startDate'][i][0:10], '%Y-%m-%d')  
    if df['endDate'][i] == np.nan:
        pass
    elif isinstance(df['endDate'][i],str):
        df['endDate'][i] = datetime.datetime.strptime(df['endDate'][i][0:10], '%Y-%m-%d') 

df = df.query('endDate != endDate')
df = df.reset_index(drop=True)

df_final = df.loc[(df.startDate < start)]
df_final = df_final.reset_index(drop=True)
# df_final contains the name of the station within the radius of 0.6o from 48.9o N, -123.8o W 

stations = list(df_final['code'])

with open('/Users/Jose/Desktop/Big_Data/Stations.csv', 'w') as f:
    wr = csv.writer(f, delimiter="\n")
    wr.writerow(stations)

==> download_seismic_3.py <==
# Now that we selected the station 
# we can download the raw seismic data from them 

from datetime import datetime

start = datetime.datetime(2010,1,1,0,0)
end = datetime.datetime(2020,9,30,0,0)

datelist = pd.date_range(start, end).tolist()

# Generating the url's

for station in stations:
    for i in datelist:
        year = i.date().year
        month = i.date().month
        if month<10:
            month ='0{}'.format(month)
            day = i.date().day
        if day<10:
            day = '0{}'.format(day)

        url1 ='http://service.iris.edu/fdsnws/dataselect/1/query?'
        station = 'sta={}&'.format(station)
        starttime = 'starttime={}-{}-{}T00:00:00&'.format(year, month, day)
        enddate = 'endtime={}-{}-{}T01:00:00&'.format(year, month, day)         
        end = 'format=miniseed&nodata=404'
        
        url = url1 + station + starttime + endtime + end
        filename = '{}_{}-{}-{}'.format(station,year,month,day)
   
        if os.path.exists('/Users/Jose/Desktop/Big_Data/Seismic_2010_2010/{}.mseed'.format(filename)):
            pass
        else:
            response = requests.get(url,allow_redirects = True)
            if response.text[0:5] == 'Error':
                pass
            else:
                export = '/Users/Jose/Desktop/Big_Data/Seismic_2020_2010/{}.mseed'.format(filename)
                open(export,'wb').write(response.content)


==> rf_1.py <==
# exclude the 'date' from features list
del features_list[0]

# calculate the rolling means for each features
# and append the result (as a new column)
# to the sta1 data frame

for i in features_list:
    sta1['Rolling_{}'.format(i)] = sta1['{}'.format(i)].rolling(60).mean()
# let's keep just the 'rolling' columns    
sta1_rolling = sta1.loc[:,sta1.columns.str.contains('Rolling_')]

# again search for NaN values and exclude them is existent
sta1_rolling = sta1_rolling.dropna(axis = 0)

# Now we need to perform the 
# linear regression with the GPS data
# to get the displacement rate

x_data = np.arange(len(sta1_rolling))
y_data = np.array(sta1_rolling['Rolling_ALBH'])

data = pd.DataFrame(y_data, x_data)
data.insert(0,'x',x_data)

data = data.rename(columns={'x':'x',0:'y'})

regression = np.zeros((len(data.index),2)) #set the regression numpy array empty first
for row in range(0, len(data.index), 1):
    y = data.y[row: row + 61]
    x = data.x[row: row + 61]
    regression[row] = np.polyfit(x, y, 1)

data['alpha'] = regression[:,1]

# as we need the displacement rate date to run the random forest algorith
# let's exclude the columns containing the initial GPS data (previous to rolling linear regression)

sta1_rolling = sta1_rolling.loc[:,~sta1_rolling.columns.str.contains('ALBH')]
# and append the data obtained with the linear regression

sta1_rolling.insert(len(sta1_rolling.keys()),'Disp_rate_ALBH',data['alpha'].tolist())


==> rf_2.py <==
# RUNNING THE RANDOM FOREST

# create an array containing the labels (or target) data
labels = np.array(sta1_rolling['Disp_rate_ALBH'])

# and drop this column from the data frame
features = sta1_rolling.drop('Disp_rate_ALBH', axis = 1)

# get the name of the features and save it in a list
feature_list = list(features.columns)

# split the data set into traninig set (train_features and test_labels)


# and validation set (test_features and test_labels)

train_features, test_features, train_labels, test_labels = train_test_split(features, labels, test_size = 0.50)
rf = RandomForestRegressor(n_estimators = 1)
rf.fit(train_features, train_labels);
predictions = rf.predict(test_features)

# to get the correct indices from the modeled predictions
axis_x = []
for i in test_features.index.tolist():
    axis_x.append(int(i))


# plot prediction vs. real GPS data
plt.plot(data['alpha'], 'r', label = 'Observation')
plt.plot(axis_x, predictions, 'b.', label = 'Model')
plt.xlabel('Time')
plt.ylabel('GPS displacement rate (mm yr$^{-1}$)')
plt.legend()
plt.savefig('/Users/Jose/Desktop/ALBH.png', dpi = 300)

